Modular invariant holographic correlators for $\mathcal{N}=4$ SYM with general gauge group

We study the stress tensor four-point function for $\mathcal{N}=4$ SYM with gauge group $G=SU(N)$, $SO(2N+1)$, $SO(2N)$ or $USp(2N)$ at large $N$. When $G=SU(N)$, the theory is dual to type IIB string theory on $AdS_5\times S^5$ with complexified string coupling $\tau_s$, while for the other cases it is dual to the orbifold theory on $AdS_5\times S^5/\mathbb{Z}_2$. In all cases we use the analytic bootstrap and constraints from localization to compute 1-loop and higher derivative tree level corrections to the leading supergravity approximation of the correlator. We give perturbative evidence that the localization constraint in the large $N$ and finite complexified coupling $\tau$ limit can be written for each $G$ in terms of Eisenstein series that are modular invariant in terms of $\tau_s\propto\tau$, which allows us to fix protected terms in the correlator in that limit. In all cases, we find that the flat space limit of the correlator precisely matches the type IIB S-matrix. We also find a closed form expression for the $SU(N)$ 1-loop Mellin amplitude with supergravity vertices. Finally, we compare our analytic predictions at large $N$ and finite $\tau$ to bounds from the numerical bootstrap in the large $N$ regime, and find that they are not saturated for any $G$ and any $\tau$, which suggests that no physical theory saturates these bootstrap bounds.

==> anc/4dnotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71838,       2014]
NotebookOptionsPosition[     70002,       1977]
NotebookOutlinePosition[     70413,       1994]
CellTagsIndexPosition[     70370,       1991]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Localization", "Section",
 CellChangeTimes->{{3.8442152400604763`*^9, 3.844215242031704*^9}, 
   3.8443409879615803`*^9},ExpressionUUID->"8c17786e-8ce5-4b6b-a0c8-\
0869d7f3c2f6"],

Cell["\<\
These quantities are what appear in the big parentheses in 3.11 and 3.12 of \
the paper:\
\>", "Text",
 CellChangeTimes->{{3.843617549884885*^9, 3.843617586504772*^9}, {
  3.8436177227852917`*^9, 3.8436177256336803`*^9}, {3.8443409273043127`*^9, 
  3.844340952521338*^9}},ExpressionUUID->"9114ce00-0e8a-4505-a174-\
662a7f5c9feb"],

Cell["SO(2N):", "Text",
 CellChangeTimes->{{3.843617599271604*^9, 
  3.843617607497497*^9}},ExpressionUUID->"bc2192bd-71fd-45cb-8b50-\
833d66e6e9ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "w"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]", " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
       SqrtBox["\[Lambda]"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], 
       RowBox[{"w", " ", "\[Lambda]"}]]}], ")"}], " ", 
    SuperscriptBox["n", "2"]}], "+", 
   FractionBox[
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", "w", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"2", " ", "w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}], " ", "n"}], 
    
    RowBox[{"16", " ", "\[Pi]"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{
     SuperscriptBox["w", "2"], " ", 
     SqrtBox["\[Lambda]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Pi]", " ", "w", " ", 
        SqrtBox["\[Lambda]"], " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[Pi]", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "w", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"2", " ", "w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
          RowBox[{"3", " ", "\[Pi]", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
          RowBox[{"7", " ", "w", " ", 
           SqrtBox["\[Lambda]"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"w", " ", 
                SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", "\[Pi]", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"2", " ", "w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6144", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "n"}]], 
    RowBox[{
     SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["w", "2"]}], " ", "\[Lambda]"}], "+", 
          RowBox[{"92", " ", "\[Pi]", " ", "w", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"2", " ", "w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
          RowBox[{"\[Pi]", " ", "w", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"w", " ", 
                SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
          RowBox[{"8", " ", "\[Pi]", " ", "w", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"2", " ", "w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2949120", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["n", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["w", "5"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"740", " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "-", 
      RowBox[{"3840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "5"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
      RowBox[{"60", " ", "\[Pi]", " ", 
       SuperscriptBox["w", "4"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
         RowBox[{"185", " ", 
          SuperscriptBox["w", "4"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", "\[Pi]", " ", 
          SuperscriptBox["w", "5"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "4"], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"1141", " ", 
             SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"1920", " ", "\[Pi]", " ", 
       SuperscriptBox["w", "4"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "3"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   Rational[1, 2] ((-$CellContext`w) 
      BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2 + (((4 Pi) $CellContext`\[Lambda]^Rational[-1, 2])
         BesselJ[
        0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^Rational[1, 2]]) 
      BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]] + (($CellContext`w^(-1)/$CellContext`\[Lambda]) ((-4)
           Pi^2 + $CellContext`w^2 $CellContext`\[Lambda])) 
      BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2), ((Rational[1, 16]/
      Pi) $CellContext`w) ((($CellContext`w $CellContext`\[Lambda]^
         Rational[1, 2]) (1 - 4 
        BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]])) 
      BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]] + (2 Pi) 
      BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2 - ((2 $CellContext`w) $CellContext`\[Lambda]^
       Rational[1, 2]) 
     BesselJ[1, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
        Rational[1, 2]]), (((Rational[1, 384] 
       Pi^(-3)) $CellContext`w^2) $CellContext`\[Lambda]^
      Rational[1, 2]) ((((3 Pi) $CellContext`w) $CellContext`\[Lambda]^
        Rational[1, 2]) 
      BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2 + 
     BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]] ((((-3) Pi) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2] + (
         2 (3 Pi^2 - (7 $CellContext`w^2) $CellContext`\[Lambda])) 
        BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]]) + (2 
       Pi) (((6 $CellContext`w) $CellContext`\[Lambda]^Rational[1, 2]) 
        BesselJ[0, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]] - (3 Pi) 
       BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]] - ((7 $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]) 
       BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]]^2 + (6 Pi) 
        BesselJ[1, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]])), (((Rational[1, 6144] 
       Pi^(-4)) $CellContext`w^3) $CellContext`\[Lambda]) (((
        28 $CellContext`w^2) $CellContext`\[Lambda]) 
      BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2 + 
     BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
         Rational[
          1, 2]] ((-$CellContext`w^2) $CellContext`\[Lambda] + (((92 
           Pi) $CellContext`w) $CellContext`\[Lambda]^Rational[1, 2]) 
        BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]]) + 
     4 (((4 $CellContext`w^2) $CellContext`\[Lambda]) 
        BesselJ[0, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]] - ((Pi $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]) 
       BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]] + (
         Pi^2 - (7 $CellContext`w^2) $CellContext`\[Lambda]) 
        BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
            Rational[1, 2]]^2 + (((8 
           Pi) $CellContext`w) $CellContext`\[Lambda]^Rational[1, 2]) 
        BesselJ[1, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]])), (Rational[1, 2949120] 
     Pi^(-6)) ((($CellContext`w^5 $CellContext`\[Lambda]^2) (
        48 Pi^2 + (740 $CellContext`w^2) $CellContext`\[Lambda])) 
      BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]^2 - (((3840 
        Pi^2) $CellContext`w^5) $CellContext`\[Lambda]^2) 
     BesselJ[0, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
        Rational[1, 2]] - ((((60 Pi) $CellContext`w^4) $CellContext`\[Lambda]^
        Rational[3, 2]) (8 Pi^2 + $CellContext`w^2 $CellContext`\[Lambda])) 
     BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
        Rational[1, 2]] - (((4 $CellContext`w^3) $CellContext`\[Lambda]) (
       288 Pi^4 + ((40 Pi^2) $CellContext`w^2) $CellContext`\[Lambda] + (
         185 $CellContext`w^4) $CellContext`\[Lambda]^2)) 
     BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]]^2 + ((4 Pi) 
       BesselJ[0, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
          Rational[1, 2]]) (((60 
          Pi) $CellContext`w^5) $CellContext`\[Lambda]^2 + (($CellContext`w^4 \
$CellContext`\[Lambda]^Rational[3, 2]) (
          120 Pi^2 + (1141 $CellContext`w^2) $CellContext`\[Lambda])) 
        BesselJ[1, (Pi^(-1) $CellContext`w) $CellContext`\[Lambda]^
           Rational[1, 2]]) + ((((1920 
          Pi) $CellContext`w^4) $CellContext`\[Lambda]^Rational[3, 2]) (
        2 Pi^2 + $CellContext`w^2 $CellContext`\[Lambda])) 
      BesselJ[1, ((2/Pi) $CellContext`w) $CellContext`\[Lambda]^
         Rational[1, 2]])}, -2, 3, 1],
  Editable->False]], "Input",ExpressionUUID->"4a53a5bf-cfd2-4a2e-80f7-\
3b0209d619dc"],

Cell["SO(2N+1):", "Text",
 CellChangeTimes->{{3.8436176044429092`*^9, 
  3.843617608931254*^9}},ExpressionUUID->"a1445b31-8f42-418a-8b29-\
95bd1da8f978"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "w"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      SqrtBox["\[Lambda]"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], 
      RowBox[{"w", " ", "\[Lambda]"}]]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "\[Pi]", " ", "w", " ", "\[Lambda]"}]], 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["w", "3"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
      RowBox[{"4", " ", "w", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "-", 
         RowBox[{"5", " ", "\[Pi]", " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["w", "3"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"737280", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["\[Pi]", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["w", "5"]}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1668"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"1920", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["w", "5"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"2", " ", "w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{"15", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"528", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"1640", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"120", " ", "\[Pi]", " ", 
         SuperscriptBox["w", "5"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5400", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"1141", " ", 
            SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"480", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"2", " ", "w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6144", " ", "n", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{
    SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", " ", 
       SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
         RowBox[{"92", " ", "\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"2", " ", "w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
         RowBox[{"\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"2", " ", "w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"384", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "w", " ", "\[Lambda]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SqrtBox["\[Lambda]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"2", " ", "w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", 
       SuperscriptBox["w", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      RowBox[{"16", " ", "\[Pi]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["w", "5"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["w", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], 
      RowBox[{"6144", " ", "n", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["w", "5"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["w", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], 
      RowBox[{"49152", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8442241783014603`*^9, 3.8442241787610903`*^9}, {
  3.845653517341461*^9, 
  3.845653521326312*^9}},ExpressionUUID->"55db1def-32f3-4426-bab9-\
90c432da0fa7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"16", " ", "\[Pi]", " ", "w", " ", "\[Lambda]"}]]}], "n", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["w", "3"], " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"1", ",", 
       FractionBox[
        RowBox[{"w", " ", 
         SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{"2", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"n", " ", 
      SuperscriptBox["w", "2"], " ", 
      SqrtBox["\[Lambda]"], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
     RowBox[{"16", " ", "\[Pi]"}]], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.845736514631978*^9, 3.8457365256262417`*^9}, 
   3.8457365843098927`*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"b93e0635-f2a7-4b26-903d-62ee23e70cb3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"n", " ", 
   SuperscriptBox["w", "2"], " ", 
   SqrtBox["\[Lambda]"], " ", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{"w", " ", 
       SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
  RowBox[{"16", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.845736526807858*^9, 3.845736585156658*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"41ce7116-b527-4682-b581-f0d5f9f3d986"]
}, Open  ]],

Cell["USp(2N):", "Text",
 CellChangeTimes->{{3.8436176044429092`*^9, 3.843617608931254*^9}, {
  3.844224189910252*^9, 
  3.844224192231591*^9}},ExpressionUUID->"cc50fea0-defe-44c5-abec-\
06b0a89b6a60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "w"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      SqrtBox["\[Lambda]"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], 
      RowBox[{"w", " ", "\[Lambda]"}]]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "\[Pi]", " ", "w", " ", "\[Lambda]"}]], 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["w", "3"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
      RowBox[{"4", " ", "w", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "-", 
         RowBox[{"5", " ", "\[Pi]", " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["w", "3"], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"737280", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["\[Pi]", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["w", "5"]}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1668"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"1920", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["w", "5"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"2", " ", "w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{"15", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"528", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"1640", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"185", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"120", " ", "\[Pi]", " ", 
         SuperscriptBox["w", "5"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5400", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"1141", " ", 
            SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"480", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"2", " ", "w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6144", " ", "n", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{
    SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", " ", 
       SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
         RowBox[{"92", " ", "\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"2", " ", "w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
         RowBox[{"\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"w", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", "w", " ", 
          SqrtBox["\[Lambda]"], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"2", " ", "w", " ", 
              SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"384", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "w", " ", "\[Lambda]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "2"], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SqrtBox["\[Lambda]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"w", " ", 
          SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["w", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", "\[Pi]", " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"2", " ", "w", " ", 
             SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", 
       SuperscriptBox["w", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      RowBox[{"8", " ", "\[Pi]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["w", "5"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"2", " ", "w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["w", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"2", " ", "w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], 
      RowBox[{"384", " ", "n", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["w", "5"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"2", " ", "w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["w", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["w", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"2", " ", "w", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "3"], " ", "\[Lambda]", " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "w", " ", 
           SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8442241783014603`*^9, 3.8442241787610903`*^9}, 
   3.844224257637817*^9, {3.845653567525337*^9, 3.8456535717810307`*^9}, 
   3.845736853320973*^9},ExpressionUUID->"542ddddd-fd27-437f-9b8d-\
e5c3e91ef36f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical bootstrap ", "Section",
 CellChangeTimes->{{3.844215248542212*^9, 3.8442152519397707`*^9}, 
   3.844340984321621*^9},ExpressionUUID->"f35d1bbe-2b47-4900-b040-\
cc4754571844"],

Cell["\<\
Data for the spin=0,2,4 anomalous dimensions computed using the single \
correlator bootstrap with nmax=62. The mixed bootstrap results were similar, \
and are available upon request.\
\>", "Text",
 CellChangeTimes->{{3.844215276966939*^9, 3.844215323978702*^9}, {
  3.844340964473428*^9, 
  3.844340976210231*^9}},ExpressionUUID->"890e25ad-e068-4ae5-a48d-\
1b832437e1da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l0tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4.002622125`", ",", "4.00265875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0075`", ",", "3.973876925`", ",", "3.973950163`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.015`", ",", "3.945861781`", ",", "3.9458984`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.0225`", ",", "3.918725576`", ",", "3.918762197`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03`", ",", "3.892541499`", ",", "3.89255981`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.0375`", ",", "3.867309568`", ",", "3.867346189`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.045`", ",", "3.843066402`", ",", "3.843139644`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.0525`", ",", "3.819780605`", ",", "3.819781747`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", "3.797401406`", ",", "3.797419609`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0675`", ",", "3.775939609`", ",", "3.77597625`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.075`", ",", "3.755322656`", ",", "3.75535918`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0825`", ",", "3.735476875`", ",", "3.73555`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09`", ",", "3.71636125`", ",", "3.7165075`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0975`", ",", "3.69819625`", ",", "3.698232812`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.105`", ",", "3.680615275`", ",", "3.680651919`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1125`", ",", "3.663621875`", ",", "3.66376875`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.12`", ",", "3.647363281`", ",", "3.647399902`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1275`", ",", "3.631670469`", ",", "3.63168875`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.135`", ",", "3.616522118`", ",", "3.616531327`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1425`", ",", "3.601879587`", ",", "3.601897966`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.15`", ",", "3.587762031`", ",", "3.587780312`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l2tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "6.000024414`", ",", "6.000042725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0075`", ",", "5.9925354`", ",", "5.992553711`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.015`", ",", "5.985064697`", ",", "5.985083008`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.0225`", ",", "5.977618125`", ",", "5.977627`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.03`", ",", "5.970175`", ",", "5.97018375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0375`", ",", "5.962735937`", ",", "5.962745`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.045`", ",", "5.955315`", ",", "5.95532375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0525`", ",", "5.9478975`", ",", "5.94790625`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.06`", ",", "5.940505`", ",", "5.94051`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0675`", ",", "5.933117676`", ",", "5.933154297`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.075`", ",", "5.9257556`", ",", "5.925773875`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.0825`", ",", "5.918399137`", ",", "5.918435775`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.09`", ",", "5.91107625`", ",", "5.9110875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0975`", ",", "5.9037725`", ",", "5.90379`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.105`", ",", "5.89649875`", ",", "5.89650725`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.1125`", ",", "5.889245`", ",", "5.8892625`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12`", ",", "5.88203125`", ",", "5.882048125`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.1275`", ",", "5.874836875`", ",", "5.874845938`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.135`", ",", "5.8676775`", ",", "5.867689`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1425`", ",", "5.86055625`", ",", "5.860575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15`", ",", "5.8534675`", ",", "5.85348875`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l4tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "8.000000742`", ",", "8.000000816`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0075`", ",", "7.996403203`", ",", "7.996403242`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.015`", ",", "7.992807426`", ",", "7.9928075`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.0225`", ",", "7.989210988`", ",", "7.98921106`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03`", ",", "7.985612032`", ",", "7.985612104`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0375`", ",", "7.982009254`", ",", "7.982009325`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.045`", ",", "7.978401457`", ",", "7.978401529`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.0525`", ",", "7.974787856`", ",", "7.974787928`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", "7.971167813`", ",", "7.971167891`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0675`", ",", "7.967540783`", ",", "7.967540837`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.075`", ",", "7.963906253`", ",", "7.96390636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0825`", ",", "7.96026417`", ",", "7.960264238`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.09`", ",", "7.95661415`", ",", "7.956614219`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.0975`", ",", "7.952956113`", ",", "7.952956182`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.105`", ",", "7.949290098`", ",", "7.949290156`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1125`", ",", "7.945616016`", ",", "7.945616094`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.12`", ",", "7.941933984`", ",", "7.941934062`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1275`", ",", "7.938244141`", ",", "7.938244219`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.135`", ",", "7.934546641`", ",", "7.934546719`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1425`", ",", "7.930841601`", ",", "7.930841641`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.15`", ",", "7.927129356`", ",", "7.927129428`"}], "}"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.833879655321939*^9, 3.8338796587463207`*^9}, {
  3.833879764276477*^9, 3.83387977829708*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ed60fa4a-fd76-400f-a37f-c34b4eba86b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closed form for R|R Mellin amplitude in SU(N)", "Section",
 CellChangeTimes->{{3.845895868556959*^9, 
  3.845895887469119*^9}},ExpressionUUID->"fe8dc773-7e48-41f6-9f4f-\
580d26a79c0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalPhi]reg", "[", 
    RowBox[{"s", ",", "t"}], "]"}], "+", 
   RowBox[{"\[CapitalPhi]reg", "[", 
    RowBox[{"t", ",", 
     RowBox[{"4", "-", "s", "-", "t"}]}], "]"}], "+", 
   RowBox[{"\[CapitalPhi]reg", "[", 
    RowBox[{
     RowBox[{"4", "-", "s", "-", "t"}], ",", "s"}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["39", "16"]}], "-", 
     RowBox[{
      FractionBox["13", "8"], 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"9", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]reg", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"R0", "[", 
      RowBox[{"s", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "-", 
            FractionBox["s", "2"]}]}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "-", 
           FractionBox["s", "2"]}]}], "]"}], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "-", 
           FractionBox["t", "2"]}]}], "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "-", 
           FractionBox["t", "2"]}]}], "]"}], "2"], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", 
          FractionBox["s", "2"]}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", 
          FractionBox["t", "2"]}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"R1", "[", 
      RowBox[{"s", ",", "t"}], "]"}], 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "-", 
        FractionBox["s", "2"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"R1", "[", 
      RowBox[{"t", ",", "s"}], "]"}], 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "-", 
        FractionBox["t", "2"]}]}], "]"}]}], "+", 
    RowBox[{"R2", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R0", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2048", "-", 
     RowBox[{"4736", " ", "s"}], "+", 
     RowBox[{"3552", " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"1024", " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"4736", " ", "t"}], "+", 
     RowBox[{"8640", " ", "s", " ", "t"}], "-", 
     RowBox[{"5048", " ", 
      SuperscriptBox["s", "2"], " ", "t"}], "+", 
     RowBox[{"1096", " ", 
      SuperscriptBox["s", "3"], " ", "t"}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["s", "4"], " ", "t"}], "+", 
     RowBox[{"3552", " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"5048", " ", "s", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"2304", " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["s", "3"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["s", "4"], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"1024", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"1096", " ", "s", " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["s", "3"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"70", " ", "s", " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["t", "4"]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"40", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12800"}], "+", 
       RowBox[{"21248", " ", "s"}], "-", 
       RowBox[{"13008", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"3532", " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"400", " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["s", "5"]}], "+", 
       RowBox[{"13312", " ", "t"}], "-", 
       RowBox[{"17200", " ", "s", " ", "t"}], "+", 
       RowBox[{"7720", " ", 
        SuperscriptBox["s", "2"], " ", "t"}], "-", 
       RowBox[{"1350", " ", 
        SuperscriptBox["s", "3"], " ", "t"}], "+", 
       RowBox[{"75", " ", 
        SuperscriptBox["s", "4"], " ", "t"}], "-", 
       RowBox[{"4192", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"3980", " ", "s", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"1200", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"105", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"368", " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"250", " ", "s", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"642816", "-", 
        RowBox[{"683424", " ", "s"}], "+", 
        RowBox[{"239688", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"28908", " ", 
         SuperscriptBox["s", "3"]}], "-", 
        RowBox[{"1062", " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"477", " ", 
         SuperscriptBox["s", "5"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["s", "6"]}], "-", 
        RowBox[{"683424", " ", "t"}], "+", 
        RowBox[{"520848", " ", "s", " ", "t"}], "-", 
        RowBox[{"125604", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"8640", " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "+", 
        RowBox[{"585", " ", 
         SuperscriptBox["s", "4"], " ", "t"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["s", "5"], " ", "t"}], "+", 
        RowBox[{"239688", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"125604", " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"19404", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"630", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"28908", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"8640", " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"630", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"1062", " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"585", " ", "s", " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"477", " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"72", " ", "s", " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["t", "6"]}]}], ")"}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "419328"}], "+", 
         RowBox[{"458560", " ", "s"}], "-", 
         RowBox[{"172656", " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"25984", " ", 
          SuperscriptBox["s", "3"]}], "-", 
         RowBox[{"648", " ", 
          SuperscriptBox["s", "4"]}], "-", 
         RowBox[{"164", " ", 
          SuperscriptBox["s", "5"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["s", "6"]}], "+", 
         RowBox[{"458560", " ", "t"}], "-", 
         RowBox[{"354528", " ", "s", " ", "t"}], "+", 
         RowBox[{"89808", " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{"7056", " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "-", 
         RowBox[{"400", " ", 
          SuperscriptBox["s", "4"], " ", "t"}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["s", "5"], " ", "t"}], "-", 
         RowBox[{"172656", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"89808", " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"14544", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"520", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"25984", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"7056", " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"520", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"648", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"400", " ", "s", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"164", " ", 
          SuperscriptBox["t", "5"]}], "+", 
         RowBox[{"54", " ", "s", " ", 
          SuperscriptBox["t", "5"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["t", "6"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}], "-", 
   RowBox[{"3", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   RowBox[{"\[Beta]", 
    RowBox[{"(", 
     RowBox[{"8", "-", 
      RowBox[{"3", " ", "s"}], "-", 
      RowBox[{"3", " ", "t"}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8454645282753763`*^9, 3.84546456433923*^9}, {
   3.8458830359068604`*^9, 3.84588303759792*^9}, 3.845895027998958*^9, {
   3.845895360122443*^9, 3.845895361677498*^9}, {3.845895961814877*^9, 
   3.8458960812878723`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0f35d586-68de-48db-a79e-9188b28cbed1"]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1260., 739.5},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ae8837e0-c821-4c49-8731-71dc6bb1058f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 68, "Section",ExpressionUUID->"8c17786e-8ce5-4b6b-a0c8-0869d7f3c2f6"],
Cell[767, 27, 339, 7, 35, "Text",ExpressionUUID->"9114ce00-0e8a-4505-a174-662a7f5c9feb"],
Cell[1109, 36, 149, 3, 35, "Text",ExpressionUUID->"bc2192bd-71fd-45cb-8b50-833d66e6e9ef"],
Cell[1261, 41, 16799, 426, 549, "Input",ExpressionUUID->"4a53a5bf-cfd2-4a2e-80f7-3b0209d619dc"],
Cell[18063, 469, 153, 3, 35, "Text",ExpressionUUID->"a1445b31-8f42-418a-8b29-95bd1da8f978"],
Cell[18219, 474, 14884, 437, 728, "Input",ExpressionUUID->"55db1def-32f3-4426-bab9-90c432da0fa7"],
Cell[CellGroupData[{
Cell[33128, 915, 1004, 31, 69, "Input",ExpressionUUID->"b93e0635-f2a7-4b26-903d-62ee23e70cb3"],
Cell[34135, 948, 452, 13, 59, "Output",ExpressionUUID->"41ce7116-b527-4682-b581-f0d5f9f3d986"]
}, Open  ]],
Cell[34602, 964, 201, 4, 35, "Text",ExpressionUUID->"cc50fea0-defe-44c5-abec-06b0a89b6a60"],
Cell[34806, 970, 14988, 437, 728, "Input",ExpressionUUID->"542ddddd-fd27-437f-9b8d-e5c3e91ef36f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49831, 1412, 190, 3, 68, "Section",ExpressionUUID->"f35d1bbe-2b47-4900-b040-cc4754571844"],
Cell[50024, 1417, 382, 8, 35, "Text",ExpressionUUID->"890e25ad-e068-4ae5-a48d-1b832437e1da"],
Cell[50409, 1427, 6973, 184, 422, "Input",ExpressionUUID->"ed60fa4a-fd76-400f-a37f-c34b4eba86b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57419, 1616, 190, 3, 68, "Section",ExpressionUUID->"fe8dc773-7e48-41f6-9f4f-580d26a79c0a"],
Cell[57612, 1621, 12374, 353, 383, "Input",ExpressionUUID->"0f35d586-68de-48db-a79e-9188b28cbed1"]
}, Open  ]]
}
]
*)


